Entire Space Multi-Task Model: An Effective Approach for Estimating Post-Click Conversion Rate

Estimating post-click conversion rate (CVR) accurately is crucial for ranking systems in industrial applications such as recommendation and advertising. Conventional CVR modeling applies popular deep learning methods and achieves state-of-the-art performance. However it encounters several task-specific problems in practice, making CVR modeling challenging. For example, conventional CVR models are trained with samples of clicked impressions while utilized to make inference on the entire space with samples of all impressions. This causes a sample selection bias problem. Besides, there exists an extreme data sparsity problem, making the model fitting rather difficult. In this paper, we model CVR in a brand-new perspective by making good use of sequential pattern of user actions, i.e., impression -> click -> conversion. The proposed Entire Space Multi-task Model (ESMM) can eliminate the two problems simultaneously by i) modeling CVR directly over the entire space, ii) employing a feature representation transfer learning strategy. Experiments on dataset gathered from Taobao's recommender system demonstrate that ESMM significantly outperforms competitive methods. We also release a sampling version of this dataset to enable future research. To the best of our knowledge, this is the first public dataset which contains samples with sequential dependence of click and conversion labels for CVR modeling.

==> CTVR_plot.py <==
import os
import matplotlib.pyplot as plt
import numpy as np

def plot_paper_dis():

    INDEX =         [1,2,3,4]
    CTR_CVR =       [0.6600,0.7187,0.7262,0.7463]
    CTVR_CTR =      [0.6756,0.7253,0.7358,0.7527]
    AMAN_CVR =      [0.6521,0.7268,0.7395,0.7512]
    OVER_CVR =      [0.6718,0.7256,0.7335,0.7529]
    UNBIAS_CVR =    [0.6665,0.7259,0.7287,0.7529]
    CTVR_MTL =      [0.6825,0.7339,0.7453,0.7603]
    CTVR_MTL_SHARE =[0.6856,0.7408,0.7519,0.7681]

    CTVR_CTR_CVR =       [0.6207,0.6884,0.7009,0.7246]
    CTVR_CTVR_CTR =      [0.6362,0.6975,0.7112,0.7325]
    CTVR_AMAN_CVR =      [0.6353,0.6941,0.7164,0.7323]
    CTVR_OVER_CVR =      [0.6305,0.6946,0.7087,0.7312]
    CTVR_UNBIAS_CVR =    [0.6356,0.6961,0.7026,0.7305]
    CTVR_CTVR_MTL =      [0.6444,0.7011,0.7191,0.7364]
    CTVR_CTVR_MTL_SHARE =[0.6532,0.7120,0.7265,0.7478]


    #y = np.matrix(y, dtype=np.float).T
    plt.figure(figsize=(18,6))

    plt.subplot(121)

    #plt.stackplot(x, y.A)
    plt.plot(INDEX, CTR_CVR,  marker='o', markersize=6, markeredgewidth=1,markerfacecolor='None',lw=1.8, ls='-', label="BASELINE")
    plt.plot(INDEX, AMAN_CVR,  marker='<', markersize=6, markeredgewidth=1,markerfacecolor='None',lw=1.8, ls='-', label="AMAN")
    plt.plot(INDEX, OVER_CVR, marker='v', markersize=6, markeredgewidth=1,markerfacecolor='None', lw=1.8, ls='-', label="OVER")
    plt.plot(INDEX, UNBIAS_CVR,  marker='>', markersize=6, markeredgewidth=1,markerfacecolor='None',lw=1.8, ls='-', label="UNBIASED")
    plt.plot(INDEX, CTVR_CTR,  marker='^', markersize=6, markeredgewidth=1,markerfacecolor='None',lw=1.8, ls='--', label="DIVISION")
    plt.plot(INDEX, CTVR_MTL,  marker='D', markersize=6, markeredgewidth=1,markerfacecolor='None',lw=1.8, ls='--', label="FPPM WITHOUT SHARE")
    plt.plot(INDEX, CTVR_MTL_SHARE, marker='s', markersize=6, markeredgewidth=1,markerfacecolor='None', lw=1.8, ls='-', label="FPPM")

    plt.xticks(fontsize=10) 
    plt.xticks((1,2,3,4),('1','20','40','100'))
    plt.yticks(fontsize=10) 
    plt.xlabel("Train Set Size(%)", fontsize=13) 
    plt.ylabel("AUC", fontsize=13)
    plt.grid(axis='y')
    plt.title("CVR Task")
    plt.legend(loc='lower right', prop={'size': 12})

    plt.subplot(122)

        #plt.stackplot(x, y.A)
    plt.plot(INDEX, CTVR_CTR_CVR, marker='o', markersize=6, markeredgewidth=1,markerfacecolor='None',lw=1.8, ls='-', label="BASELINE")
    plt.plot(INDEX, CTVR_AMAN_CVR,  marker='<', markersize=6, markeredgewidth=1,markerfacecolor='None',lw=1.8, ls='-', label="AMAN")
    plt.plot(INDEX, CTVR_OVER_CVR, marker='v',markersize=6, markeredgewidth=1,markerfacecolor='None',lw=1.8, ls='-', label="OVER")
    plt.plot(INDEX, CTVR_UNBIAS_CVR, marker='>',markersize=6, markeredgewidth=1,markerfacecolor='None',lw=1.8, ls='-', label="UNBIASED")
    plt.plot(INDEX, CTVR_CTVR_CTR, marker='^', markersize=6, markeredgewidth=1,markerfacecolor='None', lw=1.8, ls='--',label="DIVISION")
    plt.plot(INDEX, CTVR_CTVR_MTL, marker='D',markersize=6, markeredgewidth=1,markerfacecolor='None',lw=1.8, ls='--', label="FPPM WITHOUT SHARE")
    plt.plot(INDEX, CTVR_CTVR_MTL_SHARE, marker='s',markersize=6, markeredgewidth=1,markerfacecolor='None',lw=1.8, ls='-', label="FPPM")

    #plt.plot(x,x1,"x-",label="online")  
    #plt.plot(x,x2,"+-",label="offline")  
    #plt.plot(x,x3,"*-",label="online yuankai")  
  
    plt.xticks(fontsize=10) 
    plt.xticks((1,2,3,4),('1','20','40','100'))
    plt.yticks(fontsize=10) 
    plt.xlabel("Train Set Size(%)", fontsize=13) 
    plt.ylabel("AUC", fontsize=13)
    plt.grid(axis='y')
    plt.title("CTCVR Task")
    plt.legend(loc='lower right',prop={'size': 12})
    plt.show()


plot_paper_dis() 



==> CTVR_plot_row.py <==
import os
import matplotlib.pyplot as plt
import numpy as np

def plot_paper_dis():

    INDEX =         [1,2,3,4]
    CTR_CVR =       [66.00,71.57,72.62,74.63]
    CTVR_CTR =      [67.56,72.53,73.58,75.27]
    AMAN_CVR =      [65.21,72.68,73.95,75.12]
    OVER_CVR =      [67.18,72.56,73.35,75.29]
    UNBIAS_CVR =    [66.65,72.59,72.87,75.29]
    CTVR_MTL =      [68.25,73.39,74.53,76.03]
    CTVR_MTL_SHARE =[68.56,74.08,75.19,76.81]

    CTVR_CTR_CVR =       [62.07,68.84,70.09,72.46]
    CTVR_CTVR_CTR =      [63.62,69.75,71.12,73.25]
    CTVR_AMAN_CVR =      [63.53,69.41,71.64,73.23]
    CTVR_OVER_CVR =      [63.05,69.46,71.57,73.12]
    CTVR_UNBIAS_CVR =    [63.56,69.61,70.26,73.05]
    CTVR_CTVR_MTL =      [64.44,70.11,71.91,73.64]
    CTVR_CTVR_MTL_SHARE =[65.32,71.20,72.65,74.78]

    #y = np.matrix(y, dtype=np.float).T
    plt.figure(figsize=(8,3.2))

    plt.subplot(121)

    #plt.stackplot(x, y.A)
    plt.plot(INDEX, CTR_CVR,  marker='o', color="dimgray",markersize=6, markeredgewidth=1,markerfacecolor='None',lw=1.5, ls='-', label="BASE")
    plt.plot(INDEX, AMAN_CVR,  marker='<',color="royalblue", markersize=6, markeredgewidth=1,markerfacecolor='None',lw=1.5, ls='-', label="AMAN")
    plt.plot(INDEX, OVER_CVR, marker='v',color="m", markersize=6, markeredgewidth=1,markerfacecolor='None', lw=1.5, ls='-', label="OVERSAMPLING")
    plt.plot(INDEX, UNBIAS_CVR,  marker='>',color='limegreen', markersize=6, markeredgewidth=1,markerfacecolor='None',lw=1.5, ls='-', label="UNBIAS")
    plt.plot(INDEX, CTVR_CTR,  marker='^', color="orange", markersize=6, markeredgewidth=1,markerfacecolor='None',lw=1.5, ls='--', label="DIVISION")
    plt.plot(INDEX, CTVR_MTL,  marker='D',color='sienna', markersize=6, markeredgewidth=1,markerfacecolor='None',lw=1.5, ls='--', label="ESMM-NS")
    plt.plot(INDEX, CTVR_MTL_SHARE, marker='s',color='orangered', markersize=6, markeredgewidth=1,markerfacecolor='None', lw=1.5, ls='--', label="ESMM")

    plt.xticks(fontsize=10) 
    plt.xticks((1,2,3,4),('1','20','40','100'))

    plt.yticks(fontsize=10) 
    #plt.xlabel("Train Set Size(%)", fontsize=10) 
    plt.ylabel("AUC", fontsize=10)
    plt.grid(axis='y')
    plt.title("CVR Task", fontsize=10)
    plt.legend(loc='lower right', prop={'size': 9})
    #plt.legend(loc=10, bbox_to_anchor=(1.05,1.0),borderaxespad = 0.)  
    #plt.legend(bbox_to_anchor=(0., 1, 2.0, .102), loc=3, ncol=4, mode="expand", borderaxespad=0., fontsize=10)
    plt.subplot(122)

    #plt.stackplot(x, y.A)
    plt.plot(INDEX, CTVR_CTR_CVR,  marker='o', color="dimgray",markersize=6, markeredgewidth=1,markerfacecolor='None',lw=1.5, ls='-', label="BASE")
    plt.plot(INDEX, CTVR_AMAN_CVR,  marker='<',color="royalblue", markersize=6, markeredgewidth=1,markerfacecolor='None',lw=1.5, ls='-', label="AMAN")
    plt.plot(INDEX, CTVR_OVER_CVR, marker='v',color="m", markersize=6, markeredgewidth=1,markerfacecolor='None', lw=1.5, ls='-', label="OVERSAMPLING")
    plt.plot(INDEX, CTVR_UNBIAS_CVR,  marker='>',color='limegreen', markersize=6, markeredgewidth=1,markerfacecolor='None',lw=1.5, ls='-', label="UNBIAS")
    plt.plot(INDEX, CTVR_CTVR_CTR,  marker='^', color="orange", markersize=6, markeredgewidth=1,markerfacecolor='None',lw=1.5, ls='--', label="DIVISION")
    plt.plot(INDEX, CTVR_CTVR_MTL,  marker='D',color='sienna', markersize=6, markeredgewidth=1,markerfacecolor='None',lw=1.5, ls='--', label="ESMM-NS")
    plt.plot(INDEX, CTVR_CTVR_MTL_SHARE, marker='s',color='orangered', markersize=6, markeredgewidth=1,markerfacecolor='None', lw=1.5, ls='--', label="ESMM")


    #plt.plot(x,x1,"x-",label="online")  
    #plt.plot(x,x2,"+-",label="offline")  
    #plt.plot(x,x3,"*-",label="online yuankai")  
    
    plt.xticks(fontsize=10) 
    plt.xticks((1,2,3,4),('1','20','40','100'))
    plt.yticks(fontsize=10) 
    plt.xlabel("Train Set Size(%)", fontsize=10) 
    #plt.xlabel('Train Set Size(%)',fontsize=10,labelpad = 1)

    ax = plt.gca()
    #ax.set_xticks(np.arange(1,4,1))
    label = ax.set_xlabel('Train Set Size(%)', fontsize = 10)
    ax.xaxis.set_label_coords(-0.1, -0.1)

    plt.ylabel("AUC", fontsize=10)
    plt.grid(axis='y')
    plt.title("CTCVR Task", fontsize=10)
    plt.legend(loc='lower right',prop={'size': 9})

    plt.subplots_adjust(top=0.92, bottom=0.13, left=0.07, right=0.9, hspace=0.25, wspace=0.25)
    #plt.subplots_adjust(top=0.92, bottom=0.08, left=0.10, right=0.9, hspace=0.25, wspace=0.25)
    plt.show()


plot_paper_dis() 



==> CTVR_plot_small.py <==
import os
import matplotlib.pyplot as plt
import numpy as np

def plot_paper_dis():

    INDEX =         [2,3,4]
    CTR_CVR =       [71.87,72.62,74.63]
    CTVR_CTR =      [72.53,73.58,75.27]
    AMAN_CVR =      [72.68,73.95,75.12]
    OVER_CVR =      [72.56,73.35,75.29]
    UNBIAS_CVR =    [72.59,72.87,75.29]
    CTVR_MTL =      [73.39,74.53,76.03]
    CTVR_MTL_SHARE =[74.08,75.19,76.81]

    CTVR_CTR_CVR =       [68.84,70.09,72.46]
    CTVR_CTVR_CTR =      [69.75,71.12,73.25]
    CTVR_AMAN_CVR =      [69.41,71.64,73.23]
    CTVR_OVER_CVR =      [69.46,70.87,73.12]
    CTVR_UNBIAS_CVR =    [69.61,70.26,73.05]
    CTVR_CTVR_MTL =      [70.11,71.91,73.64]
    CTVR_CTVR_MTL_SHARE =[71.20,72.65,74.78]

    #y = np.matrix(y, dtype=np.float).T
    plt.figure(figsize=(8,7))

    plt.subplot(211)

    #plt.stackplot(x, y.A)
    plt.plot(INDEX, CTR_CVR,  marker='o', color="limegreen",markersize=6, markeredgewidth=1,markerfacecolor='None',lw=1.8, ls='-', label="BASE")
    plt.plot(INDEX, AMAN_CVR,  marker='<',color="royalblue", markersize=6, markeredgewidth=1,markerfacecolor='None',lw=1.8, ls='-', label="AMAN")
    plt.plot(INDEX, OVER_CVR, marker='v',color="m", markersize=6, markeredgewidth=1,markerfacecolor='None', lw=1.8, ls='-', label="OVERSAMPLING")
    plt.plot(INDEX, UNBIAS_CVR,  marker='>',color='dimgray', markersize=6, markeredgewidth=1,markerfacecolor='None',lw=1.8, ls='-', label="UNBIAS")
    plt.plot(INDEX, CTVR_CTR,  marker='^', color="orange", markersize=6, markeredgewidth=1,markerfacecolor='None',lw=1.8, ls='--', label="DIVISION")
    plt.plot(INDEX, CTVR_MTL,  marker='D',color='sienna', markersize=6, markeredgewidth=1,markerfacecolor='None',lw=1.8, ls='--', label="ESMM-NS")
    plt.plot(INDEX, CTVR_MTL_SHARE, marker='s',color='orangered', markersize=6, markeredgewidth=1,markerfacecolor='None', lw=1.8, ls='--', label="ESMM")

    plt.xticks(fontsize=10) 
    plt.xticks((2,3,4),('20','40','100'))

    plt.yticks(fontsize=10) 
    #plt.xlabel("Train Set Size(%)", fontsize=10) 
    plt.ylabel("AUC", fontsize=10)
    plt.grid(axis='y')
    plt.title("CVR Task", fontsize=10)
    #plt.legend(loc='lower right', prop={'size': 6})
    #plt.legend(loc=10, bbox_to_anchor=(1.05,1.0),borderaxespad = 0.)  
    plt.legend(bbox_to_anchor=(0., 1.11, 1., .102), loc=3, ncol=4, mode="expand", borderaxespad=0., fontsize=10)
    plt.subplot(212)

    #plt.stackplot(x, y.A)
    plt.plot(INDEX, CTVR_CTR_CVR,  marker='o', color="limegreen",markersize=6, markeredgewidth=1,markerfacecolor='None',lw=1.8, ls='-', label="BASE")
    plt.plot(INDEX, CTVR_AMAN_CVR,  marker='<',color="royalblue", markersize=6, markeredgewidth=1,markerfacecolor='None',lw=1.8, ls='-', label="AMAN")
    plt.plot(INDEX, CTVR_OVER_CVR, marker='v',color="m", markersize=6, markeredgewidth=1,markerfacecolor='None', lw=1.8, ls='-', label="OVERSAMPLING")
    plt.plot(INDEX, CTVR_UNBIAS_CVR,  marker='>',color='dimgray', markersize=6, markeredgewidth=1,markerfacecolor='None',lw=1.8, ls='-', label="UNBIAS")
    plt.plot(INDEX, CTVR_CTVR_CTR,  marker='^', color="orange", markersize=6, markeredgewidth=1,markerfacecolor='None',lw=1.8, ls='--', label="DIVISION")
    plt.plot(INDEX, CTVR_CTVR_MTL,  marker='D',color='sienna', markersize=6, markeredgewidth=1,markerfacecolor='None',lw=1.8, ls='--', label="ESMM-NS")
    plt.plot(INDEX, CTVR_CTVR_MTL_SHARE, marker='s',color='orangered', markersize=6, markeredgewidth=1,markerfacecolor='None', lw=1.8, ls='--', label="ESMM")


    #plt.plot(x,x1,"x-",label="online")  
    #plt.plot(x,x2,"+-",label="offline")  
    #plt.plot(x,x3,"*-",label="online yuankai")  
  
    plt.xticks(fontsize=10) 
    plt.xticks((2,3,4),('20','40','100'))
    plt.yticks(fontsize=10) 
    plt.xlabel("Train Set Size(%)", fontsize=10) 
    plt.ylabel("AUC", fontsize=10)
    plt.grid(axis='y')
    plt.title("CTCVR Task", fontsize=10)
    #plt.legend(loc='lower right',prop={'size': 6})
    plt.show()


plot_paper_dis() 



==> CTVR_plot_small_one.py <==
import os
import matplotlib.pyplot as plt
import numpy as np

def plot_paper_dis():

    INDEX =         [1,2,3,4]
    CTR_CVR =       [0.6600,0.7187,0.7262,0.7463]
    CTVR_CTR =      [0.6756,0.7253,0.7358,0.7527]
    AMAN_CVR =      [0.6521,0.7268,0.7395,0.7512]
    OVER_CVR =      [0.6718,0.7256,0.7335,0.7529]
    UNBIAS_CVR =    [0.6665,0.7259,0.7287,0.7529]
    CTVR_MTL =      [0.6825,0.7339,0.7453,0.7603]
    CTVR_MTL_SHARE =[0.6856,0.7408,0.7519,0.7681]

    CTVR_CTR_CVR =       [0.6207,0.6884,0.7009,0.7246]
    CTVR_CTVR_CTR =      [0.6362,0.6975,0.7112,0.7325]
    CTVR_AMAN_CVR =      [0.6353,0.6941,0.7164,0.7323]
    CTVR_OVER_CVR =      [0.6305,0.6946,0.7087,0.7312]
    CTVR_UNBIAS_CVR =    [0.6356,0.6961,0.7026,0.7305]
    CTVR_CTVR_MTL =      [0.6444,0.7011,0.7191,0.7364]
    CTVR_CTVR_MTL_SHARE =[0.6532,0.7120,0.7265,0.7478]

    #y = np.matrix(y, dtype=np.float).T
    plt.figure(figsize=(6,4))


    #plt.stackplot(x, y.A)
    plt.plot(INDEX, CTR_CVR,  marker='o', markersize=6, markeredgewidth=1,markerfacecolor='None',lw=1.8, ls='-', label="BASE")
    plt.plot(INDEX, AMAN_CVR,  marker='<', markersize=6, markeredgewidth=1,markerfacecolor='None',lw=1.8, ls='-', label="AMAN")
    plt.plot(INDEX, OVER_CVR, marker='v', markersize=6, markeredgewidth=1,markerfacecolor='None', lw=1.8, ls='-', label="OVER")
    plt.plot(INDEX, UNBIAS_CVR,  marker='>', markersize=6, markeredgewidth=1,markerfacecolor='None',lw=1.8, ls='-', label="UNB")
    plt.plot(INDEX, CTVR_CTR,  marker='^', markersize=6, markeredgewidth=1,markerfacecolor='None',lw=1.8, ls='--', label="DIV")
    plt.plot(INDEX, CTVR_MTL,  marker='D', markersize=6, markeredgewidth=1,markerfacecolor='None',lw=1.8, ls='--', label="MTLN-NS")
    plt.plot(INDEX, CTVR_MTL_SHARE, marker='s', markersize=6, markeredgewidth=1,markerfacecolor='None', lw=1.8, ls='-', label="MTLN")

    plt.xticks(fontsize=10) 
    plt.xticks((1,2,3,4),('1','20','40','100'))
    plt.yticks(fontsize=10) 
    plt.xlabel("Train Set Size(%)", fontsize=10) 
    plt.ylabel("AUC", fontsize=10)
    plt.grid(axis='y')
    plt.title("CVR Task", fontsize=10)
    plt.legend(loc='lower right', prop={'size': 10})
    #plt.legend(loc=10, bbox_to_anchor=(1.05,1.0),borderaxespad = 0.)  
    #plt.legend(bbox_to_anchor=(0., 1.065, 1., .106), loc=3, ncol=4, mode="expand", borderaxespad=0., fontsize=7)

    plt.show()


plot_paper_dis() 



==> CTVR_plot_small_one_y.py <==
import os
import matplotlib.pyplot as plt
import numpy as np

def plot_paper_dis():

    INDEX =         [1,2,3,4]
    CTR_CVR =       [66.00,71.87,72.62,74.63]
    CTVR_CTR =      [67.56,72.53,73.58,75.27]
    AMAN_CVR =      [65.21,72.68,73.95,75.12]
    OVER_CVR =      [67.18,72.56,73.35,75.29]
    UNBIAS_CVR =    [66.65,72.59,72.87,75.29]
    CTVR_MTL =      [68.25,73.39,74.53,76.03]
    CTVR_MTL_SHARE =[68.56,74.08,75.19,76.81]

    CTVR_CTR_CVR =       [62.07,68.84,70.09,72.46]
    CTVR_CTVR_CTR =      [63.62,69.75,71.12,73.25]
    CTVR_AMAN_CVR =      [63.53,69.41,71.64,73.23]
    CTVR_OVER_CVR =      [63.05,69.46,70.87,73.12]
    CTVR_UNBIAS_CVR =    [63.56,69.61,70.26,73.05]
    CTVR_CTVR_MTL =      [64.44,70.11,71.91,73.64]
    CTVR_CTVR_MTL_SHARE =[65.32,71.20,72.65,74.78]

    #y = np.matrix(y, dtype=np.float).T
    plt.figure(figsize=(6,4))


    #plt.stackplot(x, y.A)
    plt.plot(INDEX, CTR_CVR,  marker='o', color="limegreen",markersize=6, markeredgewidth=1,markerfacecolor='None',lw=1.8, ls='-', label="BASE")
    plt.plot(INDEX, AMAN_CVR,  marker='<',color="royalblue", markersize=6, markeredgewidth=1,markerfacecolor='None',lw=1.8, ls='-', label="AMAN")
    plt.plot(INDEX, OVER_CVR, marker='v',color="m", markersize=6, markeredgewidth=1,markerfacecolor='None', lw=1.8, ls='-', label="OVERSAMPLING")
    plt.plot(INDEX, UNBIAS_CVR,  marker='>',color='dimgray', markersize=6, markeredgewidth=1,markerfacecolor='None',lw=1.8, ls='-', label="UNBIAS")
    plt.plot(INDEX, CTVR_CTR,  marker='^', color="orange", markersize=6, markeredgewidth=1,markerfacecolor='None',lw=1.8, ls='--', label="DIVISION")
    plt.plot(INDEX, CTVR_MTL,  marker='D',color='sienna', markersize=6, markeredgewidth=1,markerfacecolor='None',lw=1.8, ls='--', label="ESMM-NS")
    plt.plot(INDEX, CTVR_MTL_SHARE, marker='s',color='orangered', markersize=6, markeredgewidth=1,markerfacecolor='None', lw=1.8, ls='--', label="ESMM")

    plt.xticks(fontsize=10) 
    plt.xticks((1,2,3,4),('1','20','40','100'))
    plt.yticks(fontsize=10) 
    plt.xlabel("Train Set Size(%)", fontsize=10) 
    plt.ylabel("AUC(%)", fontsize=10)
    plt.grid(axis='y')
    #plt.title("CVR Task", fontsize=10)
    plt.legend(loc='lower right', prop={'size': 10})
    #plt.legend(loc=10, bbox_to_anchor=(1.05,1.0),borderaxespad = ) . 
    #plt.legend(bbox_to_anchor=(, .1.065, 1., .106), loc=3, ncol=4, mode="expand", borderaxespad=, .fontsize=7)

    plt.show()


plot_paper_dis() 


